A Forecast-driven Hierarchical Factor Model with Application to Mortality Data

Mortality forecasting plays a pivotal role in insurance and financial risk management of life insurers, pension funds, and social securities. Mortality data is usually high-dimensional in nature and favors factor model approaches to modelling and forecasting. This paper introduces a new forecast-driven hierarchical factor model (FHFM) customized for mortality forecasting. Compared to existing models, which only capture the cross-sectional variation or time-serial dependence in the dimension reduction step, the new model captures both features efficiently under a hierarchical structure, and provides insights into the understanding of dynamic variation of mortality patterns over time. By comparing with static PCA utilized in Lee and Carter 1992, dynamic PCA introduced in Lam et al. 2011, as well as other existing mortality modelling methods, we find that this approach provides both better estimation results and superior out-of-sample forecasting performance. Simulation studies further illustrate the advantages of the proposed model based on different data structures. Finally, empirical studies using the US mortality data demonstrate the implications and significance of this new model in life expectancy forecasting and life annuities pricing.

==> CodeDataToMS/Code/appendixA.R <==
#### set working directory to the folder which contains code files and data
library(forecast)
library(tseries)
library(MASS)
source('library.R') #loading all the self-define functions 

### This code generates the tables in the Additional Simulation part (Appendix A)

#### Table 11 first part: Variance and Dependence of \hat{k_t}, Example 4
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 9, nrow = 5)
set.seed(916)
for (i in 1:5){
        P = nt[i, 1]
        tT = nt[i, 2]
        vntm = 0
        vnts = 0
        vntd = 0
        cntm = 0
        cnts = 0
        cntd = 0
        vcntm = 0
        vcnts = 0
        vcntd = 0
        for (j in 1:1000){
                b = qr.Q(qr(rnorm(P)), complete = TRUE)[,1]
                k1 <- arima.sim(list(order = c(1,0,0), ar = 0.7), n = tT)
                y = apply(matrix(b, ncol = 1) %*% matrix(k1 -mean(k1), nrow = 1) + matrix(rnorm(P*tT), ncol = tT), 2, function(x) x + rnorm(P))
                my <- centerX(t(y))
                swpca <- mixPCA(my$X, thod = 0.8)
                cpca <-  dPCA(my$X, thod = 0.8, L = 0)
                dpca <-  dPCA(my$X, thod = 0.8, L = 1)
                vntm = vntm + var(t(swpca$K.1))[1,1]
                vnts = vnts + var(t(cpca$K))[1,1]
                vntd = vntd + var(t(dpca$K))[1,1]
                cntm = cntm + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1]))
                cnts = cnts + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1]))
                cntd = cntd + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1]))
                vcntm = vcntm + (var(t(swpca$K.1))[1,1] + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1])))
                vcnts = vcnts + (var(t(cpca$K))[1,1] + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1])))
                vcntd = vcntd + (var(t(dpca$K))[1,1] + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1])))
        }
        cvar[i, 1] = vnts/1000
        cvar[i, 2] = vntd/1000
        cvar[i, 3] = vntm/1000
        cvar[i, 4] = cnts/1000
        cvar[i, 5] = cntd/1000
        cvar[i, 6] = cntm/1000
        cvar[i, 7] = vcnts/1000
        cvar[i, 8] = vcntd/1000
        cvar[i, 9] = vcntm/1000
}
write.table(format(cvar, digits=3, nsmall = 3), file = "t11_example4.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")

#### Table 11 second part: Variance and Dependence of \hat{k_t}, Example 5 (d = 0.5)
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 9, nrow = 5)
set.seed(916)
porp = 0.5
for (i in 1:5){
        P = nt[i, 1]
        tT = nt[i, 2]
        vntm = 0
        vnts = 0
        vntd = 0
        cntm = 0
        cnts = 0
        cntd = 0
        vcntm = 0
        vcnts = 0
        vcntd = 0
        for (j in 1:1000){
                y1 = matrix(runif(porp*P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(rnorm(porp*P*tT, sd = 0.2), ncol = tT)
                y2 = matrix(runif((1-porp)*P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1.5), nrow = 1) + matrix(rnorm((1-porp)*P*tT, sd = 0.2), ncol = tT)
                y = rbind(y1, y2)
                my <- centerX(t(y))
                swpca <- mixPCA(my$X, thod = 0.8)
                cpca <-  dPCA(my$X, thod = 0.8, L = 0)
                dpca <-  dPCA(my$X, thod = 0.8, L = 1)
                vntm = vntm + var(t(swpca$K.1))[1,1]
                vnts = vnts + var(t(cpca$K))[1,1]
                vntd = vntd + var(t(dpca$K))[1,1]
                cntm = cntm + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1]))
                cnts = cnts + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1]))
                cntd = cntd + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1]))
                vcntm = vcntm + (var(t(swpca$K.1))[1,1] + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1])))
                vcnts = vcnts + (var(t(cpca$K))[1,1] + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1])))
                vcntd = vcntd + (var(t(dpca$K))[1,1] + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1])))
        }
        cvar[i, 1] = vnts/1000
        cvar[i, 2] = vntd/1000
        cvar[i, 3] = vntm/1000
        cvar[i, 4] = cnts/1000
        cvar[i, 5] = cntd/1000
        cvar[i, 6] = cntm/1000
        cvar[i, 7] = vcnts/1000
        cvar[i, 8] = vcntd/1000
        cvar[i, 9] = vcntm/1000
}
write.table(format(cvar, digits=3, nsmall = 3), file = "output/t11_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")


#### Table 12 first part : Variance across Time and Variables of error terms, Example 4
#### Table 13 first part : Covariance across Time and Variables of error terms, Example 4
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 12, nrow = 5)
set.seed(916)
for (i in 1:5){
        P = nt[i, 1]
        tT = nt[i, 2]
        vntmt = 0
        vntst = 0
        vntdt = 0
        vntmp = 0
        vntsp = 0
        vntdp = 0
        cntmt = 0
        cntst = 0
        cntdt = 0
        cntmp = 0
        cntsp = 0
        cntdp = 0
        for (j in 1:1000){
                b = qr.Q(qr(rnorm(P)), complete = TRUE)[,1]
                k1 <- arima.sim(list(order = c(1,0,0), ar = 0.7), n = tT)
                y = apply(matrix(b, ncol = 1) %*% matrix(k1 -mean(k1), nrow = 1) + matrix(rnorm(P*tT), ncol = tT), 2, function(x) x + rnorm(P))
                my <- centerX(t(y))
                swpca <- mixPCA(my$X, thod = 0.8)
                cpca <-  dPCA(my$X, thod = 0.8, L = 0)
                dpca <-  dPCA(my$X, thod = 0.8, L = 1)
                swe <- swpca$estX - my$X
                ce <- cpca$estX - my$X
                de <- dpca$estX - my$X
                vntmt = vntmt + mean(diag(cov(t(swe)))) # variance time dimension
                vntst = vntst + mean(diag(cov(t(ce)))) # variance time dimension
                vntdt = vntdt + mean(diag(cov(t(de)))) # variance time dimension
                vntmp = vntmp + mean(diag(cov(swe))) # variance cross-sectional
                vntsp = vntsp + mean(diag(cov(ce))) # variance cross-sectional
                vntdp = vntdp + mean(diag(cov(de))) # variance cross-sectional
                cntmt = cntmt + (sum(abs(cov(t(swe)))) - sum(diag(cov(t(swe)))))/(tT*tT - tT)
                cntst = cntst + (sum(abs(cov(t(ce)))) - sum(diag(cov(t(ce)))))/(tT*tT - tT)
                cntdt = cntdt + (sum(abs(cov(t(de)))) - sum(diag(cov(t(de)))))/(tT*tT - tT)
                cntmp = cntmp + (sum(abs(cov(swe))) - sum(diag(cov(swe))))/(P*P - P)
                cntsp = cntsp + (sum(abs(cov(ce))) - sum(diag(cov(ce))))/(P*P - P)
                cntdp = cntdp + (sum(abs(cov(de))) - sum(diag(cov(de))))/(P*P - P)
        }
        cvar[i, 1] = vntst/1000
        cvar[i, 2] = vntdt/1000
        cvar[i, 3] = vntmt/1000
        cvar[i, 4] = vntsp/1000
        cvar[i, 5] = vntdp/1000
        cvar[i, 6] = vntmp/1000
        cvar[i, 7] = cntst/1000
        cvar[i, 8] = cntdt/1000
        cvar[i, 9] = cntmt/1000
        cvar[i, 10] = cntsp/1000
        cvar[i, 11] = cntdp/1000
        cvar[i, 12] = cntmp/1000
}
write.table(format(cvar[,1:6], digits=3, nsmall = 3), file = "output/t12_example_4.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
write.table(format(cvar[,7:12], digits=1, nsmall = 3), file = "output/t13_example_4.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")


#### Table 12 second part : Variance across Time and Variables of error terms, Example 5
#### Table 13 second part : Covariance across Time and Variables of error terms, Example 5
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 12, nrow = 5)
set.seed(916)
porp = 0.5
for (i in 1:5){
        P = nt[i, 1]
        tT = nt[i, 2]
        vntmt = 0
        vntst = 0
        vntdt = 0
        vntmp = 0
        vntsp = 0
        vntdp = 0
        cntmt = 0
        cntst = 0
        cntdt = 0
        cntmp = 0
        cntsp = 0
        cntdp = 0
        for (j in 1:1000){
                y1 = matrix(runif(porp*P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(rnorm(porp*P*tT, sd = 0.2), ncol = tT)
                y2 = matrix(runif((1-porp)*P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1.5), nrow = 1) + matrix(rnorm((1-porp)*P*tT, sd = 0.2), ncol = tT)
                y = rbind(y1, y2)
                my <- centerX(t(y))
                swpca <- mixPCA(my$X, thod = 0.8)
                cpca <-  dPCA(my$X, thod = 0.8, L = 0)
                dpca <-  dPCA(my$X, thod = 0.8, L = 1)
                swe <- swpca$estX - my$X
                ce <- cpca$estX - my$X
                de <- dpca$estX - my$X
                vntmt = vntmt + mean(diag(cov(t(swe)))) # variance time dimension
                vntst = vntst + mean(diag(cov(t(ce)))) # variance time dimension
                vntdt = vntdt + mean(diag(cov(t(de)))) # variance time dimension
                vntmp = vntmp + mean(diag(cov(swe))) # variance cross-sectional
                vntsp = vntsp + mean(diag(cov(ce))) # variance cross-sectional
                vntdp = vntdp + mean(diag(cov(de))) # variance cross-sectional
                cntmt = cntmt + (sum(abs(cov(t(swe)))) - sum(diag(cov(t(swe)))))/(tT*tT - tT)
                cntst = cntst + (sum(abs(cov(t(ce)))) - sum(diag(cov(t(ce)))))/(tT*tT - tT)
                cntdt = cntdt + (sum(abs(cov(t(de)))) - sum(diag(cov(t(de)))))/(tT*tT - tT)
                cntmp = cntmp + (sum(abs(cov(swe))) - sum(diag(cov(swe))))/(P*P - P)
                cntsp = cntsp + (sum(abs(cov(ce))) - sum(diag(cov(ce))))/(P*P - P)
                cntdp = cntdp + (sum(abs(cov(de))) - sum(diag(cov(de))))/(P*P - P)
        }
        cvar[i, 1] = vntst/1000
        cvar[i, 2] = vntdt/1000
        cvar[i, 3] = vntmt/1000
        cvar[i, 4] = vntsp/1000
        cvar[i, 5] = vntdp/1000
        cvar[i, 6] = vntmp/1000
        cvar[i, 7] = cntst/1000
        cvar[i, 8] = cntdt/1000
        cvar[i, 9] = cntmt/1000
        cvar[i, 10] = cntsp/1000
        cvar[i, 11] = cntdp/1000
        cvar[i, 12] = cntmp/1000
}
write.table(format(cvar[,1:6], digits=2, nsmall = 3), file = "output/t12_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
write.table(format(cvar[,7:12], digits=1, nsmall = 3), file = "output/t13_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")

#### Table 14 first part: 1 Step Ahead Forecasting RMSE, Example 5 (d = 0.5)
#### Table 15 first part: 5 Step Ahead Freocasting RMSE, Example 5 (d = 0.5)
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
porp = 0.5
hahead = c(1, 5)
cvar <- matrix(0, ncol = 18, nrow = 5)
set.seed(916)
for (nn in 1:5){
        P = nt[nn, 1]
        tT = nt[nn, 2]
        for (j in 1:length(hahead)) {
                for (iii in 1:simut) {
                        y1 = matrix(runif(porp*P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(rnorm(porp*P*tT, sd = 0.2), ncol = tT)
                        y2 = matrix(runif((1-porp)*P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1.5), nrow = 1) + matrix(rnorm((1-porp)*P*tT, sd = 0.2), ncol = tT)
                        y = rbind(y1, y2)
                        test.ind <- (tT - hahead[j] + 1):tT
                        test.y <- y[,test.ind]
                        train.y <-y[, -test.ind] 
                        my <- centerX(t(train.y))
                        ## prediction with FHFM
                        swpca <- mixPCA(my$X, thod = 0.8)
                        log <- capture.output({
                                swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        swsE <- (t(swpred) - test.y)^2
                        cvar[nn, 9*j-6] = cvar[nn, 9*j-6] + sqrt(mean(swsE[1:(porp*P), ])) # dependent FHFM
                        cvar[nn, 9*j-3] = cvar[nn, 9*j-3] + sqrt(mean(swsE[(porp*P+1):P, ])) # inde FHFM
                        cvar[nn, 9*j] = cvar[nn, 9*j] + sqrt(mean(swsE)) # overall FHFM
                        ## prediction with cpca
                        cpca = dPCA(my$X, thod = 0.8, L = 0)
                        log <- capture.output({
                                cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        csE <- (t(cpred) - test.y)^2
                        cvar[nn, 9*j-6-2] = cvar[nn, 9*j-6-2] + sqrt(mean(csE[1:(porp*P), ])) # dependent cpca
                        cvar[nn, 9*j-3-2] = cvar[nn, 9*j-3-2] + sqrt(mean(csE[(porp*P+1):P, ])) # inde cpca
                        cvar[nn, 9*j-2] = cvar[nn, 9*j-2] + sqrt(mean(csE)) # overall cpca
                        
                        ## prediction with dpca1
                        dpca = dPCA(my$X, thod = 0.8, L = 1)
                        log <- capture.output({
                                dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        dsE <- (t(dpred) - test.y)^2
                        cvar[nn, 9*j-6-1] = cvar[nn, 9*j-6-1] + sqrt(mean(dsE[1:(porp*P), ])) # dependent dpca
                        cvar[nn, 9*j-3-1] = cvar[nn, 9*j-3-1] + sqrt(mean(dsE[(porp*P+1):P, ])) # inde dpca
                        cvar[nn, 9*j-1] = cvar[nn, 9*j-1] + sqrt(mean(dsE)) # overall dpca
                }
        }
}

write.table(format(cvar[,1:9]/simut, digits=3, nsmall = 3), file = "output/t14_1_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
write.table(format(cvar[,10:18]/simut, digits=3, nsmall = 3), file = "output/t15_1_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")

#### Table 14 second part: 1 Step Ahead Forecasting RMSE, Example 5 (d = 0.4)
#### Table 15 second part: 5 Step Ahead Freocasting RMSE, Example 5 (d = 0.4)
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
porp = 0.4
hahead = c(1, 5, 10)
cvar <- matrix(0, ncol = 27, nrow = 5)
set.seed(916)
for (nn in 1:5){
        P = nt[nn, 1]
        tT = nt[nn, 2]
        for (j in 1:length(hahead)) {
                for (iii in 1:simut) {
                        y1 = matrix(runif(porp*P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(rnorm(porp*P*tT, sd = 0.2), ncol = tT)
                        y2 = matrix(runif((1-porp)*P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1.5), nrow = 1) + matrix(rnorm((1-porp)*P*tT, sd = 0.2), ncol = tT)
                        y = rbind(y1, y2)
                        test.ind <- (tT - hahead[j] + 1):tT
                        test.y <- y[,test.ind]
                        train.y <-y[, -test.ind] 
                        my <- centerX(t(train.y))
                        ## prediction with FHFM
                        swpca <- mixPCA(my$X, thod = 0.8)
                        log <- capture.output({
                                swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        swsE <- (t(swpred) - test.y)^2
                        cvar[nn, 9*j-6] = cvar[nn, 9*j-6] + sqrt(mean(swsE[1:(porp*P), ])) # dependent FHFM
                        cvar[nn, 9*j-3] = cvar[nn, 9*j-3] + sqrt(mean(swsE[(porp*P+1):P, ])) # inde FHFM
                        cvar[nn, 9*j] = cvar[nn, 9*j] + sqrt(mean(swsE)) # overall FHFM
                        ## prediction with cpca
                        cpca = dPCA(my$X, thod = 0.8, L = 0)
                        log <- capture.output({
                                cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        csE <- (t(cpred) - test.y)^2
                        cvar[nn, 9*j-6-2] = cvar[nn, 9*j-6-2] + sqrt(mean(csE[1:(porp*P), ])) # dependent cpca
                        cvar[nn, 9*j-3-2] = cvar[nn, 9*j-3-2] + sqrt(mean(csE[(porp*P+1):P, ])) # inde cpca
                        cvar[nn, 9*j-2] = cvar[nn, 9*j-2] + sqrt(mean(csE)) # overall cpca
                        
                        ## prediction with dpca1
                        dpca = dPCA(my$X, thod = 0.8, L = 1)
                        log <- capture.output({
                                dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        dsE <- (t(dpred) - test.y)^2
                        cvar[nn, 9*j-6-1] = cvar[nn, 9*j-6-1] + sqrt(mean(dsE[1:(porp*P), ])) # dependent dpca
                        cvar[nn, 9*j-3-1] = cvar[nn, 9*j-3-1] + sqrt(mean(dsE[(porp*P+1):P, ])) # inde dpca
                        cvar[nn, 9*j-1] = cvar[nn, 9*j-1] + sqrt(mean(dsE)) # overall dpca
                }
        }
}

write.table(format(cvar[,1:9]/simut, digits=3, nsmall = 3), file = "output/t14_2_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
write.table(format(cvar[,10:18]/simut, digits=3, nsmall = 3), file = "output/t15_2_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")


#### Table 14 third part: 1 Step Ahead Forecasting RMSE, Example 5 (d = 0.3)
#### Table 15 third part: 5 Step Ahead Freocasting RMSE, Example 5 (d = 0.3)
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
porp = 0.3
hahead = c(1, 5, 10)
cvar <- matrix(0, ncol = 27, nrow = 5)
set.seed(916)
for (nn in 1:5){
        P = nt[nn, 1]
        tT = nt[nn, 2]
        for (j in 1:length(hahead)) {
                for (iii in 1:simut) {
                        y1 = matrix(runif(porp*P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(rnorm(porp*P*tT, sd = 0.2), ncol = tT)
                        y2 = matrix(runif((1-porp)*P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1.5), nrow = 1) + matrix(rnorm((1-porp)*P*tT, sd = 0.2), ncol = tT)
                        y = rbind(y1, y2)
                        test.ind <- (tT - hahead[j] + 1):tT
                        test.y <- y[,test.ind]
                        train.y <-y[, -test.ind] 
                        my <- centerX(t(train.y))
                        ## prediction with FHFM
                        swpca <- mixPCA(my$X, thod = 0.8)
                        log <- capture.output({
                                swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        swsE <- (t(swpred) - test.y)^2
                        cvar[nn, 9*j-6] = cvar[nn, 9*j-6] + sqrt(mean(swsE[1:(porp*P), ])) # dependent FHFM
                        cvar[nn, 9*j-3] = cvar[nn, 9*j-3] + sqrt(mean(swsE[(porp*P+1):P, ])) # inde FHFM
                        cvar[nn, 9*j] = cvar[nn, 9*j] + sqrt(mean(swsE)) # overall FHFM
                        ## prediction with cpca
                        cpca = dPCA(my$X, thod = 0.8, L = 0)
                        log <- capture.output({
                                cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        csE <- (t(cpred) - test.y)^2
                        cvar[nn, 9*j-6-2] = cvar[nn, 9*j-6-2] + sqrt(mean(csE[1:(porp*P), ])) # dependent cpca
                        cvar[nn, 9*j-3-2] = cvar[nn, 9*j-3-2] + sqrt(mean(csE[(porp*P+1):P, ])) # inde cpca
                        cvar[nn, 9*j-2] = cvar[nn, 9*j-2] + sqrt(mean(csE)) # overall cpca
                        
                        ## prediction with dpca1
                        dpca = dPCA(my$X, thod = 0.8, L = 1)
                        log <- capture.output({
                                dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        dsE <- (t(dpred) - test.y)^2
                        cvar[nn, 9*j-6-1] = cvar[nn, 9*j-6-1] + sqrt(mean(dsE[1:(porp*P), ])) # dependent dpca
                        cvar[nn, 9*j-3-1] = cvar[nn, 9*j-3-1] + sqrt(mean(dsE[(porp*P+1):P, ])) # inde dpca
                        cvar[nn, 9*j-1] = cvar[nn, 9*j-1] + sqrt(mean(dsE)) # overall dpca
                }
        }
}
write.table(format(cvar[,1:9]/simut, digits=3, nsmall = 3), file = "output/t14_3_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
write.table(format(cvar[,10:18]/simut, digits=3, nsmall = 3), file = "output/t15_3_example_5.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")



#### Table 16: 1 and 5 Steps Ahead Forecasting RMSE, Example 6
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
porp = 0.4
hahead = c(1, 5)
cvar <- matrix(0, ncol = 8, nrow = 5)

set.seed(916)
for (nn in 1:5){
        P = nt[nn, 1]
        tT = nt[nn, 2]
        for (j in 1:length(hahead)) {
                for (iii in 1:simut) {
                        y1 = matrix(runif(porp*P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.7), n = tT), nrow = 1) + matrix(rnorm(porp*P*tT, sd = 0.5), ncol = tT)
                        y2 = matrix(runif((1-porp)*P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 3), nrow = 1) + matrix(rnorm((1-porp)*P*tT, sd = 0.5), ncol = tT)
                        y = rbind(y1, y2)
                        test.ind <- (tT - hahead[j] + 1):tT
                        test.y <- y[,test.ind]
                        train.y <-y[, -test.ind] 
                        my <- centerX(t(train.y))
                        ## prediction with FHFM
                        swpca <- mixPCA(my$X, thod = 0.8)
                        log <- capture.output({
                                swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        swsE <- (t(swpred) - test.y)^2
                        cvar[nn, 4*j] = cvar[nn, 4*j] + sqrt(mean(swsE)) # overall FHFM
                        ## prediction with dpca1
                        cpca = yaodPCA(my$X, thod = 0.8, L = 1)
                        log <- capture.output({
                                cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        csE <- (t(cpred) - test.y)^2
                        cvar[nn, 4*j-3] = cvar[nn, 4*j-3] + sqrt(mean(csE)) # overall dpca1
                        
                        ## prediction with dpca5
                        dpca = dPCA(my$X, thod = 0.8, L = 5)
                        log <- capture.output({
                                dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        dsE <- (t(dpred) - test.y)^2
                        cvar[nn, 4*j-2] = cvar[nn, 4*j-2] + sqrt(mean(dsE)) # overall dpca5
                        
                        ## prediction with dpca10
                        dpca10 = dPCA(my$X, thod = 0.8, L = 10)
                        log <- capture.output({
                                dpred10 = t(apply(autopredict(dpca10$K, dpca10$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        dsE10 <- (t(dpred10) - test.y)^2
                        cvar[nn, 4*j-1] = cvar[nn, 4*j-1] + sqrt(mean(dsE10)) # overall dpca10
                }
        }
}

write.table(format(cvar/simut, digits=3, nsmall = 3), file = "output/t16_example_6.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")



==> CodeDataToMS/Code/applications.R <==
### forecast for 30 years
### cohort life expectancy, period life expectancy (same training and test sets)
### fixed term life annuity (cohort)(maximum death rate for age at 89)
library(reshape2)
library(tseries)
library(forecast)
library(ggplot2)
library(RColorBrewer)
source('library.R')
# loading data log(mortality)
dr = read.table("Mx_t.txt", header = T)
logdr <- t(log(dr)) # data is a T*P(86*91) matrix
rownames(logdr) = 1933:2018

#### forecast for 30 years: 1933-1988 as training set, 1989-2018 as test set. 
#### forecasting death rates for 1989-2018 with FHFM(our method) and Lee-Carter
ttest = 30
mX <- centerX(logdr[1:(86-ttest), ]) # center training set
### estimation with our moethod, FHFM
swpca <- modmixPCA(mX$X, thod = 0.8)
## prediction
pred = exp(t(apply(autopredict(swpca$K.1, swpca$B, h = ttest)$predict + autopredict(swpca$K.2, swpca$A, h = ttest)$predict, 1, function(x) x+ mX$xbar)))
### estimation Lee-Carter
leec <- dPCA(mX$X, thod = 0.8, L = 0)
## prediction
predlee = exp(t(apply(autopredict(leec$K, leec$B, h = ttest)$predict, 1, function(x) x+ mX$xbar)))

### life expectancy table: period and cohort
suv <- as.matrix(1-dr)
L1 <- dim(suv)[1]
L2 <- dim(suv)[2]
lifeexpc <- matrix(0, ncol = L2, nrow = L1)
lifeexpp <- matrix(0, ncol = L2, nrow = L1)
for (i in 1:L2){
    for (j in 1:L1){
        lifeexpp[j, i] = sum(cumprod(suv[j:L1, i]))
        J = L1 - j
        I = L2 - i
        if (J>I) {
            lifeexpc[j, i] = NA
            }
        else if (min(I, J) == 0) {
            lifeexpc[j, i] = suv[j, i]
            }
        else{
            lifeexpc[j, i] = sum(cumprod(diag(suv[j:L1, i:(i+J)])))
        }
    }
}
rownames(lifeexpc) = rownames(suv)
colnames(lifeexpc) = colnames(suv)
rownames(lifeexpp) = rownames(suv)
colnames(lifeexpp) = colnames(suv)


### present value of life annuity, interest = 0.02
## using true death rates
interest = 0.02
lifeann <- matrix(0, ncol = L2, nrow = (L1-1))
for (i in 1:L2){
    for (j in 67:(L1-1)){
        J = L1 - 1 - j
        I = L2 - i
        if (J>I) {
            lifeann[j, i] = NA}
        else if (min(I, J) == 0) {
            lifeann[j, i] = suv[j, i]/(1+interest)
        }
        else{
            lifeann[j, i] = sum(cumprod(diag(suv[j:(L1-1), i:(i+J)])/(1+interest)))
        }
    }
}
for (i in 1:L2){
    for (j in 1:66){
        I = 67 - j
        if (i+I > L2){
            lifeann[j, i] = NA
        }
        else if (is.na(lifeann[67, i+I]) == T){
            lifeann[j, i] = NA
        }
        else{
        lifeann[j, i] = lifeann[67, i + I]/(1+interest)^(I)
        }
    }
}        
rownames(lifeann) = rownames(suv)[-91]
colnames(lifeann) = colnames(suv)

trueexpc <- lifeexpc
trueexpp <- lifeexpp
trueann <- lifeann

## FHFM
deathrates <- rbind(t(dr)[1:(86-ttest), ], pred)
rownames(deathrates) <- 1933:2018
suv <- 1-t(deathrates)
L1 <- dim(suv)[1]
L2 <- dim(suv)[2]
lifeexpc <- matrix(0, ncol = L2, nrow = L1)
lifeexpp <- matrix(0, ncol = L2, nrow = L1)
for (i in 1:L2){
    for (j in 1:L1){
        lifeexpp[j, i] = sum(cumprod(suv[j:L1, i]))
        J = L1 - j
        I = L2 - i
        if (J>I) {
            lifeexpc[j, i] = NA
        }
        else if (min(I, J) == 0) {
            lifeexpc[j, i] = suv[j, i]
        }
        else{
            lifeexpc[j, i] = sum(cumprod(diag(suv[j:L1, i:(i+J)])))
        }
    }
}
rownames(lifeexpc) = rownames(suv)
colnames(lifeexpc) = colnames(suv)
rownames(lifeexpp) = rownames(suv)
colnames(lifeexpp) = colnames(suv)


### present value of life annuity, interest = 0.02
## using FHFM
interest = 0.02
lifeann <- matrix(0, ncol = L2, nrow = (L1-1))
for (i in 1:L2){
    for (j in 67:(L1-1)){
        J = L1 - 1 - j
        I = L2 - i
        if (J>I) {
            lifeann[j, i] = NA}
        else if (min(I, J) == 0) {
            lifeann[j, i] = suv[j, i]/(1+interest)
        }
        else{
            lifeann[j, i] = sum(cumprod(diag(suv[j:(L1-1), i:(i+J)])/(1+interest)))
        }
    }
}
for (i in 1:L2){
    for (j in 1:66){
        I = 67 - j
        if (i+I > L2){
            lifeann[j, i] = NA
        }
        else if (is.na(lifeann[67, i+I]) == T){
            lifeann[j, i] = NA
        }
        else{
            lifeann[j, i] = lifeann[67, i + I]/(1+interest)^(I)
        }
    }
}        
rownames(lifeann) = rownames(suv)[-91]
colnames(lifeann) = colnames(suv)
sexpc <- lifeexpc
sexpp <- lifeexpp
sann <- lifeann

### Lee Carter
deathrates <- rbind(t(dr)[1:(86-ttest), ], predlee)
rownames(deathrates) <- 1933:2018
suv <- 1-t(deathrates)
L1 <- dim(suv)[1]
L2 <- dim(suv)[2]
lifeexpc <- matrix(0, ncol = L2, nrow = L1)
lifeexpp <- matrix(0, ncol = L2, nrow = L1)
for (i in 1:L2){
    for (j in 1:L1){
        lifeexpp[j, i] = sum(cumprod(suv[j:L1, i]))
        J = L1 - j
        I = L2 - i
        if (J>I) {
            lifeexpc[j, i] = NA
        }
        else if (min(I, J) == 0) {
            lifeexpc[j, i] = suv[j, i]
        }
        else{
            lifeexpc[j, i] = sum(cumprod(diag(suv[j:L1, i:(i+J)])))
        }
    }
}
rownames(lifeexpc) = rownames(suv)
colnames(lifeexpc) = colnames(suv)
rownames(lifeexpp) = rownames(suv)
colnames(lifeexpp) = colnames(suv)


### present value of life annuity, interest = 0.02
## using Lee Carter
interest = 0.02
lifeann <- matrix(0, ncol = L2, nrow = (L1-1))
for (i in 1:L2){
    for (j in 67:(L1-1)){
        J = L1 - 1 - j
        I = L2 - i
        if (J>I) {
            lifeann[j, i] = NA}
        else if (min(I, J) == 0) {
            lifeann[j, i] = suv[j, i]/(1+interest)
        }
        else{
            lifeann[j, i] = sum(cumprod(diag(suv[j:(L1-1), i:(i+J)])/(1+interest)))
        }
    }
}
for (i in 1:L2){
    for (j in 1:66){
        I = 67 - j
        if (i+I > L2){
            lifeann[j, i] = NA
        }
        else if (is.na(lifeann[67, i+I]) == T){
            lifeann[j, i] = NA
        }
        else{
            lifeann[j, i] = lifeann[67, i + I]/(1+interest)^(I)
        }
    }
}        
rownames(lifeann) = rownames(suv)[-91]
colnames(lifeann) = colnames(suv)
cexpc <- lifeexpc
cexpp <- lifeexpp
cann <- lifeann

#### performance of life expectancy
#### plot for person aged 66 for several years.
######## cohort
aa66 <- cbind(trueexpc[67, 33:62], sexpc[67, 33:62], cexpc[67, 33:62])
colnames(aa66) <- c("true", "FHFM", "Lee-Carter")
rownames(aa66) <- 1965:1994
aa <- melt(aa66)
aa$Var2 <- as.factor(aa$Var2)
savepdf("output/f13.pdf", width = 12, height = 10, pointsize = 8)
g = ggplot(aa, aes(x = Var1, y = value, colour = Var2)) + geom_line() + theme(panel.background = element_rect(fill = "white", colour = "black"), legend.title = element_blank(), legend.position=c(0.8, 0.2)) + labs(x = "Years", y = "Life expectancy for people aged 66 (cohort)")
print(g)
dev.off()
######## period
aa66 <- cbind(trueexpp[67, 57:86], sexpp[67, 57:86], cexpp[67, 57:86])
colnames(aa66) <- c("true", "FHFM", "Lee-Carter")
rownames(aa66) <- 1989:2018
aa <- melt(aa66)
aa$Var2 <- as.factor(aa$Var2)
savepdf("output/f14.pdf", width = 12, height = 10, pointsize = 8)
g = ggplot(aa, aes(x = Var1, y = value, colour = Var2)) + geom_line() + theme(panel.background = element_rect(fill = "white", colour = "black"), legend.title = element_blank(), legend.position=c(0.8, 0.2)) + labs(x = "Years", y = "Life expectancy for people aged 66 (period)")
print(g)
dev.off()

#### performance table
ccexpc <- cexpc - trueexpc
ssexpc <- sexpc - trueexpc
ccexpp <- cexpp - trueexpp
ssexpp <- sexpp - trueexpp
ccann<- cann - trueann
ssann <- sann - trueann
### table 1
table1 <- matrix(c(mean((ccexpp[ccexpp!=0])^2, na.rm = T), mean((ssexpp[ssexpp!=0])^2, na.rm = T), mean((ccexpc[ccexpc!=0])^2, na.rm = T), mean((ssexpc[ssexpc!=0])^2, na.rm = T), mean((ccann[ccann!=0])^2, na.rm = T), mean((ssann[ssann!=0])^2, na.rm = T), mean(abs(ccexpp[ccexpp!=0]), na.rm = T), mean(abs(ssexpp[ssexpp!=0]), na.rm = T), mean(abs(ccexpc[ccexpc!=0]), na.rm = T), mean(abs(ssexpc[ssexpc!=0]), na.rm = T), mean(abs(ccann[ccann!=0]), na.rm = T), mean(abs(ssann[ssann!=0]), na.rm = T) ), nrow = 2)
rownames(table1) = c("Lee-Carter", "FHFM")
colnames(table1) = c("MSFE period", "MSFE cohort", "MSFE annuity", "MAFE period", "MAFE cohort", "MAFE annuity")
## Create table
write.table(format(table1, digits=1, nsmall = 3), file = "output/t9.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")

### table 2
diag(trueexpp[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)])
table2 <- data.frame(tp = diag(trueexpp[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)])
                     , cp =  diag(cexpp[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), sp =  diag(sexpp[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), tc = diag(trueexpc[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), cc = diag(cexpc[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), sc = diag(sexpc[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), ta = diag(trueann[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), ca = diag(cann[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]), sa = diag(sann[c(26, 36, 46, 56, 66, 76), c(18, 28, 38, 48, 58, 68)]))
write.table(format(table2, digits=2, nsmall = 2), file = "output/t10.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")


==> CodeDataToMS/Code/compare_FRMSE.R <==
#### This part creates the Table 8, which is the comparison of the rolling window forecast root MSE on the US mortality data; Also the Figure 8, the plot of the main part of the Table 8
library(StMoMo)
library(demography)
library(forecast)
library(tseries)
library(ggplot2)
library(reshape2)
library(wesanderson) # colors for figures
source('library.R')
### perfrom 1-25 steps ahead prediction with rolling window method. We get 1-25 steps predictions for year 2007-2018(the test set). the parameter in arima model d<=1.
ages <- 1:91 # age 0 to 90
Nages <- 91
##############################
#### read the data
mydata <- read.demogdata("Mx_1x1.txt", "Exposures_1x1.txt", type = "mortality", label = 'USA') # data format for FDA model fdm
mymomo <- StMoMoData(mydata, series = "total") # data format for APC, CBD, M6, M7, M8
logdr <- t(log(mydata$rate[[3]][ages, ])) # data is a T*P(86*91) matrix, data format for FHFM, Lee-Carter, CPCA, DPCA, individual 
years <- rownames(logdr)
Nyears <- nrow(logdr)
#### StMoMo: define models
APC <- apc(link = "log") #M3, APC
CBD <- cbd(link = "log") #M5, CBD 
M6 <- m6(link = "log") #M6
M7 <- m7(link = "log") #M7
M8 <- m8(link = "log", xc = 60) #M8
ages.fit <- 0:90

## perfrom 1-25 steps ahead prediction with rolling window method. ## test years for USA: 2009-2018 (the last 10 years). the parameter in arima model d<=1.
H = 25
Ntest = 10
oaRMSE <- matrix(0, ncol = 11, nrow = H+1)
for (sahead in 1:H){
  swpredict = matrix(0, nrow = Ntest, ncol = Nages)
  leepredict = matrix(0, nrow = Ntest, ncol = Nages)
  cpredict = matrix(0, nrow = Ntest, ncol = Nages)
  dpredict = matrix(0, nrow = Ntest, ncol = Nages)
  indpredict = matrix(0, nrow = Ntest, ncol = Nages)
  M3predict = matrix(0, nrow = Ntest, ncol = Nages)
  M5predict = matrix(0, nrow = Ntest, ncol = Nages)
  M6predict = matrix(0, nrow = Ntest, ncol = Nages)
  M7predict = matrix(0, nrow = Ntest, ncol = Nages)
  M8predict = matrix(0, nrow = Ntest, ncol = Nages)
  FDMpredict = matrix(0, nrow = Ntest, ncol = Nages)
  for (i in 0:9){
    #### data logdr
    mX = centerX(logdr[1:(Nyears - Ntest - sahead + 1+i), ])
    ## prediction with FHFM
    swpca = modmixPCA(mX$X, thod = 0.8)
    log <- capture.output({ 
      swpred = t(apply(matrix(autopredict(swpca$K.1, swpca$B, h = sahead)$predict[sahead, ], nrow = 1) + matrix(autopredict(swpca$K.2, swpca$A, h = sahead)$predict[sahead, ], nrow = 1), 1, function(x) x+ mX$xbar)); 
    })
    swpredict[i+1,] = swpred
    ## prediction with Lee-Carter
    leepca = dPCA(mX$X, thod = 0.8, L = 0)
    log <- capture.output({
      leepred = t(apply(matrix(autopredict(leepca$K, leepca$B, h = sahead)$predict[sahead, ], nrow = 1), 1, function(x) x+ mX$xbar))
    })
    leepredict[i+1,] = leepred
    ## prediction with conventional PCA
    cpca = moddPCA(mX$X, thod = 0.8, L = 0)
    log <- capture.output({
      cpred = t(apply(matrix(autopredict(cpca$K, cpca$B, h = sahead)$predict[sahead, ], nrow = 1), 1, function(x) x+ mX$xbar))
    })
    cpredict[i+1,] = cpred
    ## prediction with dynamic PCA, L = 1
    dpca = moddPCA(mX$X, thod = 0.8, L = 1)
    log <- capture.output({
      dpred = t(apply(matrix(autopredict(dpca$K, dpca$B, h = sahead)$predict[sahead, ], nrow = 1), 1, function(x) x+ mX$xbar))
    })
    dpredict[i+1,] = dpred
    ## prediction with individual ages
    log <- capture.output({
      indepred = indepredict(t(logdr[1:(Nyears - Ntest- sahead + 1+i), ]), sahead)[, sahead]
    })
    indpredict[i+1,] = indepred
    #### data for Stmomo
    ## split data to trainning and test
    testset <- as.numeric(years[(Nyears - Ntest - sahead + 1+i + 1):Nyears]) 
    trainset <- as.numeric(years[1:(Nyears - Ntest - sahead + 1+i)])
    wxt <- genWeightMat(ages = ages.fit, years = trainset, clip = 3) #ignore the first and the last 3 years for cohort effect
    APCfit <- fit(APC, data = mymomo, ages.fit = ages.fit, wxt = wxt, years.fit = trainset)
    CBDfit <- fit(CBD, data = mymomo, ages.fit = ages.fit, wxt = wxt, years.fit = trainset)
    M6fit <- fit(M6, data = mymomo, ages.fit = ages.fit, wxt = wxt, years.fit = trainset)
    M7fit <- fit(M7, data = mymomo, ages.fit = ages.fit, wxt = wxt, years.fit = trainset)
    M8fit <- fit(M8, data = mymomo, ages.fit = ages.fit, wxt = wxt, years.fit = trainset)
    #### prediction with fitted model
    if(sahead != 1){
      M3predict[i+1,] <- log(forecast(APCfit, h = sahead, kt.order = NULL)$rates[, sahead])
      M5predict[i+1,] <- log(forecast(CBDfit, h = sahead, kt.order = NULL)$rates[, sahead])
      M6predict[i+1,] <- log(forecast(M6fit, h = sahead, kt.order = NULL)$rates[, sahead])
      M7predict[i+1,] <- log(forecast(M7fit, h = sahead, kt.order = NULL)$rates[, sahead])
      M8predict[i+1,] <- log(forecast(M8fit, h = sahead, kt.order = NULL)$rates[, sahead])
    }else{
      M3predict[i+1,] <- log(forecast(APCfit, h = sahead, kt.order = NULL)$rates)
      M5predict[i+1,] <- log(forecast(CBDfit, h = sahead, kt.order = NULL)$rates)
      M6predict[i+1,] <- log(forecast(M6fit, h = sahead, kt.order = NULL)$rates)
      M7predict[i+1,] <- log(forecast(M7fit, h = sahead, kt.order = NULL)$rates)
      M8predict[i+1,] <- log(forecast(M8fit, h = sahead, kt.order = NULL)$rates)
    }
    #### data for fdm
    ## split data to trainning and test
    trainyears <- as.numeric(years[1:(Nyears - Ntest - sahead + 1+i)])
    traindata <- extract.years(mydata, trainyears)
    ## fit model
    fdmfit <- fdm(traindata, series = names(traindata$rate)[3], ages = 0:90, method = "classical", mean = T)
    #### prediction with fitted model
    FDMpredict[i+1,] <- log(forecast(fdmfit, h = sahead)$rate$total[, sahead])
  }
  ## h step ahead prediction error
  swerro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - swpredict)^2))
  leeerro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - leepredict)^2))
  cerro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - cpredict)^2))
  derro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - dpredict)^2))
  indeerro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - indpredict)^2))
  M3erro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - M3predict)^2))
  M5erro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - M5predict)^2))
  M6erro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - M6predict)^2))
  M7erro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - M7predict)^2))
  M8erro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - M8predict)^2))
  FDMerro = sqrt(mean((logdr[(Nyears - Ntest + 1):Nyears, ] - FDMpredict)^2))
  oaRMSE[sahead, ] <- c(swerro, leeerro, cerro, derro,M3erro, M5erro, M6erro, M7erro, M8erro, FDMerro, indeerro)
}
oaRMSE[H+1, ] <- apply(oaRMSE[1:H, ], 2, mean)
rownames(oaRMSE) <- c(1:H, "Mean")
colnames(oaRMSE) <- c("FHFM","Lee-Carter", "CPCA", "DPCA", "APC", "CBD", "M6", "M7", "M8", "FDM", "Individual")
write.table(format(oaRMSE, digits=1, nsmall = 3), file = "output/t8.txt", sep = " ", col.names = T, row.names = F, qmethod = "double")
### Figure 8
rfrmse <- data.frame(H = 1:25, oaRMSE[1:25, ])
mydat <- melt(rfrmse, id.var='H')
q <- ggplot(mydat, aes(x=H, y=value, col=variable)) + geom_line() + theme_bw() + geom_point(aes(shape=variable)) +theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),  legend.title = element_blank(), legend.background = element_rect(linetype="solid", colour ="black", size = 0.3)) + xlab("h steps") + ylab("FRMSE")
savepdf("output/f8.pdf", width = 18, height = 14, pointsize = 8)
print(q)
dev.off()
print(q)
####################################################

==> CodeDataToMS/Code/example1.R <==
#### Example 1: AR(1) + N(0,1)

#### set working directory to the folder which contains code files and data
library(forecast)
library(tseries)
library(MASS)
source('library.R') #loading all the self-defined functions 

#### Table 2 Example 1: Variance and Dependence of \hat{k_t}
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 9, nrow = 5)
set.seed(916)
porp = 1
for (i in 1:5){
    P = nt[i, 1]
    tT = nt[i, 2]
    vntm = 0
    vnts = 0
    vntd = 0
    cntm = 0
    cnts = 0
    cntd = 0
    vcntm = 0
    vcnts = 0
    vcntd = 0
    for (j in 1:1000){
        y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
        my <- centerX(t(y))
        swpca <- mixPCA(my$X, thod = 0.8)
        cpca <-  dPCA(my$X, thod = 0.8, L = 0)
        dpca <-  dPCA(my$X, thod = 0.8, L = 1)
        vntm = vntm + var(t(swpca$K.1))[1,1]
        vnts = vnts + var(t(cpca$K))[1,1]
        vntd = vntd + var(t(dpca$K))[1,1]
        cntm = cntm + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1]))
        cnts = cnts + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1]))
        cntd = cntd + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1]))
        vcntm = vcntm + (var(t(swpca$K.1))[1,1] + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1])))
        vcnts = vcnts + (var(t(cpca$K))[1,1] + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1])))
        vcntd = vcntd + (var(t(dpca$K))[1,1] + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1])))
    }
    cvar[i, 1] = vnts/1000
    cvar[i, 2] = vntd/1000
    cvar[i, 3] = vntm/1000
    cvar[i, 4] = cnts/1000
    cvar[i, 5] = cntd/1000
    cvar[i, 6] = cntm/1000
    cvar[i, 7] = vcnts/1000
    cvar[i, 8] = vcntd/1000
    cvar[i, 9] = vcntm/1000
}
cvar
out1 = cvar


#### Table 3 Example 1 : Variance across Time and Variables of error terms
#### Table 4 Example 1: Covariance across Time and Variables of error terms
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 12, nrow = 5)
set.seed(916)
for (i in 1:5){
    P = nt[i, 1]
    tT = nt[i, 2]
    vntmt = 0
    vntst = 0
    vntdt = 0
    vntmp = 0
    vntsp = 0
    vntdp = 0
    cntmt = 0
    cntst = 0
    cntdt = 0
    cntmp = 0
    cntsp = 0
    cntdp = 0
    for (j in 1:1000){
        y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
        my <- centerX(t(y))
        swpca <- mixPCA(my$X, thod = 0.8)
        cpca <-  dPCA(my$X, thod = 0.8, L = 0)
        dpca <-  dPCA(my$X, thod = 0.8, L = 1)
        swe <- swpca$estX - my$X
        ce <- cpca$estX - my$X
        de <- dpca$estX - my$X
        vntmt = vntmt + mean(diag(cov(t(swe)))) # variance time dimension
        vntst = vntst + mean(diag(cov(t(ce)))) # variance time dimension
        vntdt = vntdt + mean(diag(cov(t(de)))) # variance time dimension
        vntmp = vntmp + mean(diag(cov(swe))) # variance cross-sectional
        vntsp = vntsp + mean(diag(cov(ce))) # variance cross-sectional
        vntdp = vntdp + mean(diag(cov(de))) # variance cross-sectional
        cntmt = cntmt + (sum(abs(cov(t(swe)))) - sum(diag(cov(t(swe)))))/(tT*tT - tT)
        cntst = cntst + (sum(abs(cov(t(ce)))) - sum(diag(cov(t(ce)))))/(tT*tT - tT)
        cntdt = cntdt + (sum(abs(cov(t(de)))) - sum(diag(cov(t(de)))))/(tT*tT - tT)
        cntmp = cntmp + (sum(abs(cov(swe))) - sum(diag(cov(swe))))/(P*P - P)
        cntsp = cntsp + (sum(abs(cov(ce))) - sum(diag(cov(ce))))/(P*P - P)
        cntdp = cntdp + (sum(abs(cov(de))) - sum(diag(cov(de))))/(P*P - P)
    }
    cvar[i, 1] = vntst/1000
    cvar[i, 2] = vntdt/1000
    cvar[i, 3] = vntmt/1000
    cvar[i, 4] = vntsp/1000
    cvar[i, 5] = vntdp/1000
    cvar[i, 6] = vntmp/1000
    cvar[i, 7] = cntst/1000
    cvar[i, 8] = cntdt/1000
    cvar[i, 9] = cntmt/1000
    cvar[i, 10] = cntsp/1000
    cvar[i, 11] = cntdp/1000
    cvar[i, 12] = cntmp/1000
}
out2 = cvar

#### Table 5 Example 1: 1 Step Ahead Forecasting RMSE
#### Table 5 Example 1: 5 Step Ahead Freocasting RMSE
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
hahead = c(1, 5)
cvar <- matrix(0, ncol = 6, nrow = 5)
set.seed(916)
for (nn in 1:5){
    P = nt[nn, 1]
    tT = nt[nn, 2]
    for (j in 1:length(hahead)) {
        for (iii in 1:simut) {
            y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(rnorm(tT, sd = 1), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
            test.ind <- (tT - hahead[j] + 1):tT
            test.y <- y[,test.ind]
            train.y <-y[, -test.ind] 
            my <- centerX(t(train.y))
            ## prediction with FHFM
            swpca <- mixPCA(my$X, thod = 0.8)
            log <- capture.output({
                swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
            })
            swsE <- (t(swpred) - test.y)^2
            cvar[nn, 3*j-2] = cvar[nn, 3*j-2] + sqrt(mean(swsE)) # overall FHFM
            ## prediction with cpca
            cpca = dPCA(my$X, thod = 0.8, L = 0)
            log <- capture.output({
                cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
            })
            csE <- (t(cpred) - test.y)^2
            cvar[nn, 3*j-1] = cvar[nn, 3*j-1] + sqrt(mean(csE)) # overall cpca
            
            ## prediction with dpca1
            dpca = dPCA(my$X, thod = 0.8, L = 1)
            log <- capture.output({
                dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
            })
            dsE <- (t(dpred) - test.y)^2
            cvar[nn, 3*j] = cvar[nn, 3*j] + sqrt(mean(dsE)) # overall dpca
        }
    }
}
out3 = cvar/simut
write.table(out1, "output/t2_example_1.txt")
write.table(out2, "output/t3_t4_example_1.txt")
write.table(out3, "output/t5_example_1.txt")

==> CodeDataToMS/Code/example2.R <==
#### Example 2: AR(1) 0.8 + AR(1) 0.05

#### set working directory to the folder which contains code files and data
library(forecast)
library(tseries)
library(MASS)
source('library.R') #loading all the self-define functions 

#### Table 2 Example 2: Variance and Dependence of \hat{k_t}
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 9, nrow = 5)
set.seed(916)
porp = 1
for (i in 1:5){
        P = nt[i, 1]
        tT = nt[i, 2]
        vntm = 0
        vnts = 0
        vntd = 0
        cntm = 0
        cnts = 0
        cntd = 0
        vcntm = 0
        vcnts = 0
        vcntd = 0
        for (j in 1:1000){
                y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.05), n = tT), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
                my <- centerX(t(y))
                swpca <- mixPCA(my$X, thod = 0.8)
                cpca <-  dPCA(my$X, thod = 0.8, L = 0)
                dpca <-  dPCA(my$X, thod = 0.8, L = 1)
                vntm = vntm + var(t(swpca$K.1))[1,1]
                vnts = vnts + var(t(cpca$K))[1,1]
                vntd = vntd + var(t(dpca$K))[1,1]
                cntm = cntm + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1]))
                cnts = cnts + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1]))
                cntd = cntd + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1]))
                vcntm = vcntm + (var(t(swpca$K.1))[1,1] + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1])))
                vcnts = vcnts + (var(t(cpca$K))[1,1] + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1])))
                vcntd = vcntd + (var(t(dpca$K))[1,1] + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1])))
        }
        cvar[i, 1] = vnts/1000
        cvar[i, 2] = vntd/1000
        cvar[i, 3] = vntm/1000
        cvar[i, 4] = cnts/1000
        cvar[i, 5] = cntd/1000
        cvar[i, 6] = cntm/1000
        cvar[i, 7] = vcnts/1000
        cvar[i, 8] = vcntd/1000
        cvar[i, 9] = vcntm/1000
}
cvar
out1 = cvar


#### Table 3 Example 2 : Variance across Time and Variables of error terms
#### Table 4 Example 2: Covariance across Time and Variables of error terms
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 12, nrow = 5)
set.seed(916)
for (i in 1:5){
        P = nt[i, 1]
        tT = nt[i, 2]
        vntmt = 0
        vntst = 0
        vntdt = 0
        vntmp = 0
        vntsp = 0
        vntdp = 0
        cntmt = 0
        cntst = 0
        cntdt = 0
        cntmp = 0
        cntsp = 0
        cntdp = 0
        for (j in 1:1000){
                y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.05), n = tT), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
                my <- centerX(t(y))
                swpca <- mixPCA(my$X, thod = 0.8)
                cpca <-  dPCA(my$X, thod = 0.8, L = 0)
                dpca <-  dPCA(my$X, thod = 0.8, L = 1)
                swe <- swpca$estX - my$X
                ce <- cpca$estX - my$X
                de <- dpca$estX - my$X
                vntmt = vntmt + mean(diag(cov(t(swe)))) # variance time dimension
                vntst = vntst + mean(diag(cov(t(ce)))) # variance time dimension
                vntdt = vntdt + mean(diag(cov(t(de)))) # variance time dimension
                vntmp = vntmp + mean(diag(cov(swe))) # variance cross-sectional
                vntsp = vntsp + mean(diag(cov(ce))) # variance cross-sectional
                vntdp = vntdp + mean(diag(cov(de))) # variance cross-sectional
                cntmt = cntmt + (sum(abs(cov(t(swe)))) - sum(diag(cov(t(swe)))))/(tT*tT - tT)
                cntst = cntst + (sum(abs(cov(t(ce)))) - sum(diag(cov(t(ce)))))/(tT*tT - tT)
                cntdt = cntdt + (sum(abs(cov(t(de)))) - sum(diag(cov(t(de)))))/(tT*tT - tT)
                cntmp = cntmp + (sum(abs(cov(swe))) - sum(diag(cov(swe))))/(P*P - P)
                cntsp = cntsp + (sum(abs(cov(ce))) - sum(diag(cov(ce))))/(P*P - P)
                cntdp = cntdp + (sum(abs(cov(de))) - sum(diag(cov(de))))/(P*P - P)
        }
        cvar[i, 1] = vntst/1000
        cvar[i, 2] = vntdt/1000
        cvar[i, 3] = vntmt/1000
        cvar[i, 4] = vntsp/1000
        cvar[i, 5] = vntdp/1000
        cvar[i, 6] = vntmp/1000
        cvar[i, 7] = cntst/1000
        cvar[i, 8] = cntdt/1000
        cvar[i, 9] = cntmt/1000
        cvar[i, 10] = cntsp/1000
        cvar[i, 11] = cntdp/1000
        cvar[i, 12] = cntmp/1000
}
out2 = cvar

#### Table 5 Example 2: 1 Step Ahead Forecasting RMSE
#### Table 5 Example 2: 5 Step Ahead Freocasting RMSE
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
hahead = c(1, 5)
cvar <- matrix(0, ncol = 6, nrow = 5)
set.seed(916)
for (nn in 1:5){
        P = nt[nn, 1]
        tT = nt[nn, 2]
        for (j in 1:length(hahead)) {
                for (iii in 1:simut) {
                        y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.05), n = tT), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
                        test.ind <- (tT - hahead[j] + 1):tT
                        test.y <- y[,test.ind]
                        train.y <-y[, -test.ind] 
                        my <- centerX(t(train.y))
                        ## prediction with FHFM
                        swpca <- mixPCA(my$X, thod = 0.8)
                        log <- capture.output({
                                swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        swsE <- (t(swpred) - test.y)^2
                        cvar[nn, 3*j-2] = cvar[nn, 3*j-2] + sqrt(mean(swsE)) # overall FHFM
                        ## prediction with cpca
                        cpca = dPCA(my$X, thod = 0.8, L = 0)
                        log <- capture.output({
                                cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        csE <- (t(cpred) - test.y)^2
                        cvar[nn, 3*j-1] = cvar[nn, 3*j-1] + sqrt(mean(csE)) # overall cpca
                        
                        ## prediction with dpca1
                        dpca = dPCA(my$X, thod = 0.8, L = 1)
                        log <- capture.output({
                                dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
                        })
                        dsE <- (t(dpred) - test.y)^2
                        cvar[nn, 3*j] = cvar[nn, 3*j] + sqrt(mean(dsE)) # overall dpca
                }
        }
}
out3 = cvar/simut

write.table(out1, "output/t2_example_2.txt")
write.table(out2, "output/t3_t4_example_2.txt")
write.table(out3, "output/t5_example_2.txt")

==> CodeDataToMS/Code/example3.R <==
#### Example 3: AR(1) 0.8 + AR(1) 0.2

#### set working directory to the folder which contains code files and data
library(forecast)
library(tseries)
library(MASS)
source('library.R') #loading all the self-define functions 

#### Table 2 Example 3: Variance and Dependence of \hat{k_t}
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 9, nrow = 5)
set.seed(916)
porp = 1
for (i in 1:5){
  P = nt[i, 1]
  tT = nt[i, 2]
  vntm = 0
  vnts = 0
  vntd = 0
  cntm = 0
  cnts = 0
  cntd = 0
  vcntm = 0
  vcnts = 0
  vcntd = 0
  for (j in 1:1000){
    y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.2), n = tT), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
    my <- centerX(t(y))
    swpca <- mixPCA(my$X, thod = 0.8)
    cpca <-  dPCA(my$X, thod = 0.8, L = 0)
    dpca <-  dPCA(my$X, thod = 0.8, L = 1)
    vntm = vntm + var(t(swpca$K.1))[1,1]
    vnts = vnts + var(t(cpca$K))[1,1]
    vntd = vntd + var(t(dpca$K))[1,1]
    cntm = cntm + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1]))
    cnts = cnts + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1]))
    cntd = cntd + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1]))
    vcntm = vcntm + (var(t(swpca$K.1))[1,1] + abs(cov(t(swpca$K.1)[1:(tT-1), 1], t(swpca$K.1)[2:tT , 1])))
    vcnts = vcnts + (var(t(cpca$K))[1,1] + abs(cov(t(cpca$K)[1:(tT-1), 1], t(cpca$K)[2:tT, 1])))
    vcntd = vcntd + (var(t(dpca$K))[1,1] + abs(cov(t(dpca$K)[1:(tT-1), 1], t(dpca$K)[2:tT, 1])))
  }
  cvar[i, 1] = vnts/1000
  cvar[i, 2] = vntd/1000
  cvar[i, 3] = vntm/1000
  cvar[i, 4] = cnts/1000
  cvar[i, 5] = cntd/1000
  cvar[i, 6] = cntm/1000
  cvar[i, 7] = vcnts/1000
  cvar[i, 8] = vcntd/1000
  cvar[i, 9] = vcntm/1000
}
cvar
out1 = cvar


#### Table 3 Example 3: Variance across Time and Variables of error terms
#### Table 4 Example 3: Covariance across Time and Variables of error terms
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
cvar <- matrix(0, ncol = 12, nrow = 5)
set.seed(916)
for (i in 1:5){
  P = nt[i, 1]
  tT = nt[i, 2]
  vntmt = 0
  vntst = 0
  vntdt = 0
  vntmp = 0
  vntsp = 0
  vntdp = 0
  cntmt = 0
  cntst = 0
  cntdt = 0
  cntmp = 0
  cntsp = 0
  cntdp = 0
  for (j in 1:1000){
          y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.2), n = tT), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
    my <- centerX(t(y))
    swpca <- mixPCA(my$X, thod = 0.8)
    cpca <-  dPCA(my$X, thod = 0.8, L = 0)
    dpca <-  dPCA(my$X, thod = 0.8, L = 1)
    swe <- swpca$estX - my$X
    ce <- cpca$estX - my$X
    de <- dpca$estX - my$X
    vntmt = vntmt + mean(diag(cov(t(swe)))) # variance time dimension
    vntst = vntst + mean(diag(cov(t(ce)))) # variance time dimension
    vntdt = vntdt + mean(diag(cov(t(de)))) # variance time dimension
    vntmp = vntmp + mean(diag(cov(swe))) # variance cross-sectional
    vntsp = vntsp + mean(diag(cov(ce))) # variance cross-sectional
    vntdp = vntdp + mean(diag(cov(de))) # variance cross-sectional
    cntmt = cntmt + (sum(abs(cov(t(swe)))) - sum(diag(cov(t(swe)))))/(tT*tT - tT)
    cntst = cntst + (sum(abs(cov(t(ce)))) - sum(diag(cov(t(ce)))))/(tT*tT - tT)
    cntdt = cntdt + (sum(abs(cov(t(de)))) - sum(diag(cov(t(de)))))/(tT*tT - tT)
    cntmp = cntmp + (sum(abs(cov(swe))) - sum(diag(cov(swe))))/(P*P - P)
    cntsp = cntsp + (sum(abs(cov(ce))) - sum(diag(cov(ce))))/(P*P - P)
    cntdp = cntdp + (sum(abs(cov(de))) - sum(diag(cov(de))))/(P*P - P)
  }
  cvar[i, 1] = vntst/1000
  cvar[i, 2] = vntdt/1000
  cvar[i, 3] = vntmt/1000
  cvar[i, 4] = vntsp/1000
  cvar[i, 5] = vntdp/1000
  cvar[i, 6] = vntmp/1000
  cvar[i, 7] = cntst/1000
  cvar[i, 8] = cntdt/1000
  cvar[i, 9] = cntmt/1000
  cvar[i, 10] = cntsp/1000
  cvar[i, 11] = cntdp/1000
  cvar[i, 12] = cntmp/1000
}
out2 = cvar

#### Table 5 Example 3: 1 Step Ahead Forecasting RMSE
#### Table 5 Example 3: 5 Step Ahead Freocasting RMSE
simut = 1000
nt <- matrix(c(50,50, 50,100, 100,100, 100, 200, 200, 200), ncol = 2, byrow = T)
hahead = c(1, 5)
cvar <- matrix(0, ncol = 6, nrow = 5)
set.seed(916)
for (nn in 1:5){
  P = nt[nn, 1]
  tT = nt[nn, 2]
  for (j in 1:length(hahead)) {
    for (iii in 1:simut) {
        y = matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.8), n = tT), nrow = 1) + matrix(runif(P, 0, 1), ncol = 1) %*% matrix(arima.sim(list(order = c(1,0,0), ar = 0.2), n = tT), nrow = 1) + matrix(rnorm(P*tT, sd = 0.2), ncol = tT)
      test.ind <- (tT - hahead[j] + 1):tT
      test.y <- y[,test.ind]
      train.y <-y[, -test.ind] 
      my <- centerX(t(train.y))
      ## prediction with FHFM
      swpca <- mixPCA(my$X, thod = 0.8)
      log <- capture.output({
        swpred = t(apply(autopredict(swpca$K.1, swpca$B, h = length(test.ind))$predict + autopredict(swpca$K.2, swpca$A, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
      })
      swsE <- (t(swpred) - test.y)^2
      cvar[nn, 3*j-2] = cvar[nn, 3*j-2] + sqrt(mean(swsE)) # overall FHFM
      ## prediction with cpca
      cpca = dPCA(my$X, thod = 0.8, L = 0)
      log <- capture.output({
        cpred = t(apply(autopredict(cpca$K, cpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
      })
      csE <- (t(cpred) - test.y)^2
      cvar[nn, 3*j-1] = cvar[nn, 3*j-1] + sqrt(mean(csE)) # overall cpca
      
      ## prediction with dpca1
      dpca = dPCA(my$X, thod = 0.8, L = 1)
      log <- capture.output({
        dpred = t(apply(autopredict(dpca$K, dpca$B, h = length(test.ind))$predict, 1, function(x) x+ my$xbar))
      })
      dsE <- (t(dpred) - test.y)^2
      cvar[nn, 3*j] = cvar[nn, 3*j] + sqrt(mean(dsE)) # overall dpca
    }
  }
}
out3 = cvar/simut

write.table(out1, "output/t2_example_3.txt")
write.table(out2, "output/t3_t4_example_3.txt")
write.table(out3, "output/t5_example_3.txt")

==> CodeDataToMS/Code/lib/autopredict.R <==
# given B_x and K_t, using auto.arima to forcast k_t+1,..., k_t+h, return the predicted B_x%*%k_t+h
autopredict <- function(K, B, h){
    # K is a r*T matrix estimated from spca or dpca
    # B is a P*r matrix estimated from spca or dpca
    r = dim(K)[1]
    newK = matrix(0, ncol = h, nrow = r)
    for (i in 1:r){
    fit = auto.arima(matrix(K[i, ], ncol = 1), ic = "bic", max.d = 1)
    summ = summary(forecast(fit, h))
    pvx = summ$"Point Forecast"
    newK[i, ] = pvx
    }
    pred = t(B%*%newK)
    return(list(predict = pred, newK = newK))
}

==> CodeDataToMS/Code/lib/centerX.R <==
# for a T*P matrix X, centered it for P ages, that is to say average over time.
centerX <- function(X){
    # X should be a T*P matrix
    xbar = as.vector(apply(X, 2, mean))
    mX = t(as.matrix(apply(X, 1, function(x) x - xbar)))
    return(list(X = mX, xbar = matrix(xbar, ncol = 1)))
}

==> CodeDataToMS/Code/lib/dPCA.R <==
# perform dynamic PCA with L lag(if L = 0, it equals to static PCA)
# X should be T*P 
dPCA <- function(X, thod = 0.8, L=0){
    Sig = 0
    for (i in 0:L){
        Sig = Sig + cov.sym(t(X), l = i)
    }
    eig.B = eigr(Sig, thod = thod)
    B = matrix(eig.B$vectors[, 1:eig.B$r], ncol = eig.B$r)
    U = t(B)%*%t(X)
    estX = t(B%*%U)
    return(list(estX = estX, r = eig.B$r, K = U, B = B))
}

==> CodeDataToMS/Code/lib/decopB.R <==
# return the eigenvector matrix, eigen values, value of r with a threshold
# input matrix is a symtrci matrix 
eigr <- function(X, thod = 0.8){
    eig = eigen(X)
    pP = dim(X)[1]
    ## choose components
    r=0
    for(ii in 1:pP){
        if (sum(eig$values[1:ii])/sum(eig$values) >thod & r == 0){
            r = ii
            break
        }
    } # choosing the r largest eigenvalues satisfied the threshold
    out <- list(vectors = eig$vectors, values = eig$values, r = r)
    return(out)
}

==> CodeDataToMS/Code/lib/decopmatrix.R <==
# return a symetric matrix for eigen decomposition
# input a P*T centered matrix
# 0 is variance and 1 is 1 lag covariance
cov.sym <- function(X, l = 0){
    if (!is.matrix(X))
        stop("X must be a matrix")
    
    tT = dim(X)[2]
    
    if (tT - 1 <= l)
        stop(paste("Too little observations to compute lagged covariance with lag",l))
    
    #M =  (tT - l)^(-2)*X[, (l+1):tT]%*%t(X[, 1:(tT-l)])%*%X[, 1:(tT-l)]%*%t(X[, (l+1):tT])
    
    M =  (tT - l-1)^(-1)*X[, (l+1):tT]%*%t(X[, 1:(tT-l)])
    M%*%t(M)
}  

==> CodeDataToMS/Code/lib/indepredict.R <==
## individual model
indepredict <- function(K, h){
    # K is a P*T matrix
    r = dim(K)[1] # P
    newK = matrix(0, ncol = h, nrow = r)
    for (i in 1:r){
        fit = auto.arima(matrix(K[i, ], ncol = 1), ic = "bic")
        summ = summary(forecast(fit, h))
        pvx = summ$"Point Forecast"
        newK[i, ] = pvx
    }
    return(newK)
}

==> CodeDataToMS/Code/lib/mixPCA.R <==
## return estimated k1, k2, b, and a of Forecast-driven Hierachical Factor Model
mixPCA <- function(X, thod = 0.8){
    # X should be T*P 
    eig.B = eigr(cov.sym(t(X), l = 1), thod = thod)
    B = matrix(eig.B$vectors[, 1:eig.B$r], ncol = eig.B$r)
    U = t(B)%*%t(X)
    E = t(X) - B%*%U
    eig.A = eigr(cov.sym(E), thod = thod)
    A = matrix(eig.A$vectors[, 1:eig.A$r], ncol = eig.A$r)
    M = t(A)%*%E
    estX = t(B%*%U + A%*%M)
    return(list(estX = estX, r.1 = eig.B$r, K.1 = U, B = B, r.2 = eig.A$r, K.2 = M,  A = A))
    }



==> CodeDataToMS/Code/lib/moddPCA.R <==
# perform dynamic pca with L lag(if L = 0, it equals to static PCA), modified to deal with non-stationary
# X should be T*P 
moddPCA <- function(X, thod = 0.8, L=0){
    u = diff(X)
    Sig = 0
    for (i in 0:L){
        Sig = Sig + cov.sym(t(u), l = i)
    }
    eig.B = eigr(Sig, thod = thod)
    B = matrix(eig.B$vectors[, 1:eig.B$r], ncol = eig.B$r)
    U = t(B)%*%t(X)
    estX = t(B%*%U)
    return(list(estX = estX, r = eig.B$r, K = U, B = B))
}

==> CodeDataToMS/Code/lib/modmixPCA.R <==
## return estimated k1, k2, b, and a, deal with non-stationary, in the Forecast-driven Hierachical Factor Model
modmixPCA <- function(X, thod = 0.8){
    # X should be T*P 
    u = diff(X)
    eig.B = eigr(cov.sym(t(u), l = 1), thod = thod)
    B = matrix(eig.B$vectors[, 1:eig.B$r], ncol = eig.B$r)
    U = t(B)%*%t(X)
    E = t(X) - B%*%U
    eig.A = eigr(cov.sym(E), thod = thod)
    A = matrix(eig.A$vectors[, 1:eig.A$r], ncol = eig.A$r)
    M = t(A)%*%E
    estX = t(B%*%U + A%*%M)
    return(list(estX = estX, r.1 = eig.B$r, K.1 = U, B = B, r.2 = eig.A$r, K.2 = M,  A = A, valueA = eig.A$values, valueB = eig.B$values, vectorA = eig.A$vectors, vectorB = eig.B$vectors))
}



==> CodeDataToMS/Code/lib/savepdf.R <==
## function to save the pdf figures
savepdf <- function(file, width=16, height=10, pointsize = 10)
{
    fname <- file
    pdf(fname, width=width/2.54, height=height/2.54,
        pointsize=pointsize)
    par(mgp=c(2.2,0.45,0), tcl=-0.4, mar=c(3.3,3.6,1.1,1.1))
}

==> CodeDataToMS/Code/lib/yaodPCA.R <==
# perform dynamic pca with L lag, excluded L = 0
# X should be T*P 
yaodPCA <- function(X, thod = 0.8, L=1){
    Sig = 0
    for (i in 1:L){
        Sig = Sig + cov.sym(t(X), l = i)
    }
    eig.B = eigr(Sig, thod = thod)
    B = matrix(eig.B$vectors[, 1:eig.B$r], ncol = eig.B$r)
    U = t(B)%*%t(X)
    estX = t(B%*%U)
    return(list(estX = estX, r = eig.B$r, K = U, B = B))
}

==> CodeDataToMS/Code/library.R <==
source('lib/decopmatrix.R')
source('lib/decopB.R')
source('lib/mixPCA.R')
source('lib/centerX.R')
source('lib/dPCA.R')
source('lib/autopredict.R')
source('lib/savepdf.R')
source('lib/modmixPCA.R')
source('lib/moddPCA.R')
source('lib/yaodPCA.R')
source('lib/indepredict.R')

==> CodeDataToMS/Code/mortalityUS.R <==
### This code creates all the tables and figures related to the mortality data of the US in our paper
### set working directory to the file which contains these code before loading data
library(StMoMo)
library(demography)
library(forecast)
library(tseries)
library(ggplot2)
library(reshape2)
library(wesanderson) # colors for F1&F2
library(plot3D)
source('library.R')

#### load the modified mortality data,  take log
dr = read.table("Mx_t.txt", header = T)
logdr <- t(log(dr)) # data is a T*P(86*91) matrix
rownames(logdr) = 1933:2018
########################################################
#### The value in Table 1: the log scale death rates of the US for ages 0 to 5 and years 1933 to 1935
write.table(format(t(logdr[1:3, 1:6]), digits=1, nsmall = 3), file = "output/t1.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
########################################################
#### This part creats Figure 1 and 2
#### Figure 1: Log central death rates, years 1933-2018 for ages 0 to 90+
#### Figure 2: Log central death rates, ages 0 to 90+ for years 1933-2018
mydat <- melt(logdr, id.var=rownames(logdr))
pal <- wes_palette("Zissou1", 5, type = "continuous")
q <- ggplot(mydat, aes(x=Var1, y=value, col=Var2, group = Var2)) + geom_line() + theme_bw() + theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank()) + xlab("Years") + ylab("Log central death rates") + labs(colour="Ages") + scale_color_gradientn(colours = pal)
savepdf("output/f1.pdf", width = 12, height = 10, pointsize = 8)
print(q)
dev.off()
savepdf("output/f2.pdf", width = 12, height = 10, pointsize = 8)
q <- ggplot(mydat, aes(x=Var2, y=value, col=Var1, group = Var1)) + geom_line() + theme_bw() + theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank()) + xlab("Ages") + ylab("Log central death rates")+ labs(colour="Years") + scale_color_gradientn(colours = pal)
print(q)
dev.off()
####################################################

#### This part creates Figure 4, the 3d plot of the directions
set.seed(916)
P = 3
tT = 20
b = qr.Q(qr(rnorm(P)), complete = TRUE)[,1]
a = qr.Q(qr(rnorm(P)), complete = TRUE)[,1]
k1 <- arima.sim(list(order = c(1,0,0), ar = 0.7), n = tT)
y = apply(matrix(b, ncol = 1)%*%matrix(k1 -mean(k1), nrow = 1) + matrix(rnorm(P*tT), ncol = tT), 2, function(x) x + rnorm(P))
my <- centerX(t(y))
swpca <- mixPCA(my$X, thod = 0.8)
dpca <-  dPCA(my$X, thod = 0.8, L = 1)
savepdf("output/f4.pdf", width = 10, height = 10, pointsize = 8)
xyz = rbind(t(-1*swpca$B), t(swpca$A), t(-1*dpca$B[,1]))
arrows3D(x0 = c(0, 0, 0), y0 = c(0, 0, 0), z0 = c(0, 0, 0),
         x1 = xyz[, 1], y1 = xyz[, 2], z1 = xyz[, 3], colvar = c(1,1,2),main = "", colkey = FALSE)
text3D(xyz[, 1], xyz[, 2], xyz[, 3], c("FHFM 1", "FHFM 2", "DPCA"), add=TRUE, colkey = FALSE, cex = 0.7)
dev.off()
####################################################

#### This part creates the Figure 5, variance and time serial dependence of the first difference of mortality for all ages
X = diff(logdr)
des <- data.frame(id = 0:90, var = apply(X, 2, var), lag1 = abs(apply(X, 2, function(x) acf(x, lag.max = 1, plot = F)$acf[2])))
mydat <- melt(des, id.var="id")
fac_names <- c(
  `var` = "Variance",
  `lag1` = "Lag 1 autocorrelation"
)
savepdf("output/f5.pdf", width = 15, height = 10, pointsize = 8)
q <- ggplot(mydat, aes(x = id, y = value, col = variable)) + geom_line() +facet_grid(variable ~ ., scales = "free_y", labeller = as_labeller(fac_names)) + theme_bw() + theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(), legend.position='none') + xlab("Ages")
print(q)
dev.off()
####################################################

#### This part creates Table 6, Table 7, Figure 6, Figure 7, which are all about the model fitting performance 
#### compare our method(FHFM), Lee-cater(not deal with non-stationary), DPCA with 1 lag(0+1), CPCA and observed value. NOTE: FHFM, DPCA, CPCA all deal with non-stationary.
## centered data
mX <- centerX(logdr)
## estimation with our moethod, FHFM(modified one, deal with non-stationary)
swpca <- modmixPCA(mX$X, thod = 0.8)
estiXSW  <-  t(apply(swpca$estX, 1, function(x) x+ mX$xbar))
## estimation with Lee-carter
leec <- dPCA(mX$X, thod = 0.8, L = 0)
estiXlee <- t(apply(leec$estX, 1, function(x) x+ mX$xbar))
## estimation with CPCA
cpca <- moddPCA(mX$X, thod = 0.8, L = 0)
estiXC <- t(apply(cpca$estX, 1, function(x) x+ mX$xbar))
## estimation with DPCA, L = 1
dpca1 <- moddPCA(mX$X, thod = 0.8, L = 1)
estiXL1 <- t(apply(dpca1$estX, 1, function(x) x+ mX$xbar))
### Table 6 comparing estimation root MSE, overall and some specific ages
agespecfid <- cbind(apply((logdr - estiXSW)^2, 2, function(x) sqrt(mean(x)))[c(6, 26, 51, 66, 86)], apply((logdr - estiXlee)^2, 2, function(x) sqrt(mean(x)))[c(6, 26, 51, 66, 86)], apply((logdr - estiXC)^2, 2, function(x) sqrt(mean(x)))[c(6, 26, 51, 66, 86)], apply((logdr - estiXL1)^2, 2, function(x) sqrt(mean(x)))[c(6, 26, 51, 66, 86)])
eRMSE <- rbind(agespecfid, c(sqrt(mean((logdr - estiXSW)^2)), sqrt(mean((logdr - estiXlee)^2)), sqrt(mean((logdr - estiXC)^2)), sqrt(mean((logdr - estiXL1)^2))))
write.table(format(eRMSE, digits=1, nsmall = 3), file = "output/t6.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
### Table 7 comparing estimation root MSE, overall and some specific years
yearspecfid <- cbind(apply((logdr - estiXSW)^2, 1, function(x) sqrt(mean(x)))[c(1, 21, 61, 86)], apply((logdr - estiXlee)^2, 1, function(x) sqrt(mean(x)))[c(1, 21, 61, 86)], apply((logdr - estiXC)^2, 1, function(x) sqrt(mean(x)))[c(1, 21, 61, 86)], apply((logdr - estiXL1)^2, 1, function(x) sqrt(mean(x)))[c(1, 21, 61, 86)])
eRMSEy <- rbind(yearspecfid, c(sqrt(mean((logdr - estiXSW)^2)), sqrt(mean((logdr - estiXlee)^2)), sqrt(mean((logdr - estiXC)^2)), sqrt(mean((logdr - estiXL1)^2))))
write.table(format(eRMSEy, digits=1, nsmall = 3), file = "output/t7.txt", sep = " ", col.names = F, row.names = F, qmethod = "double")
### Figure 6: year 1933-2018 for age 5,25,50,65,85
times <- as.numeric(rownames(logdr))
savepdf("output/f6.pdf", width = 10, height = 10, pointsize = 8)
plot(times, logdr[, 6], type = "l", ylim = c(min(logdr[, 6]), max(logdr[, 86])), ylab = "Log Death Rates", xlab = "Years")
for ( i in c(26, 51, 66, 86)){
  lines(times, logdr[, i])
}
for ( i in c(6, 26, 51, 66, 86)){
  lines(times, estiXC[, i], col = "green", lty=5)
}
for ( i in c(6, 26, 51, 66, 86)){
  lines(times, estiXlee[, i], col = "cyan", lty=5)
}
for ( i in c(6, 26, 51, 66, 86)){
  lines(times, estiXSW[, i], col = "red", lty=2)
}
for ( i in c(6, 26, 51, 66, 86)){
  lines(times, estiXL1[, i], col = "blue", lty=2)
}
text(2005, -2.1, labels = "85")
text(2005, -3.8, labels = "65")
text(2005, -5, labels = "50")
text(2005, -6.5, labels = "25")
text(2005, -8.2, labels = "5")
legend(1929, -7.68, c("actual", "FHFM", "Lee-Carter", "CPCA", "DPCA"), col = c("black", "red", "cyan", "green", "blue"), lty = c(1, 2, 5, 5, 2), cex = 0.86)
dev.off()
### Figure 7: age 0-90 for year 1933, 1953, 1993, 2018
ages <- as.numeric(colnames(logdr))
savepdf("output/f7.pdf", width = 10, height = 10, pointsize = 8)
plot(ages, logdr[1, ], type = "l", ylim = c(min(logdr), max(logdr)), ylab = "Log Death Rates", xlab = "Ages")
for ( i in c(21, 61, 86)){
  lines(ages, logdr[i, ])
}
for ( i in c(1, 21, 61, 86)){
  lines(ages, estiXC[i, ], col = "green", lty=5)
}
for ( i in c(1, 21, 61, 86)){
  lines(ages, estiXlee[i, ], col = "cyan", lty=5)
}
for ( i in c(1, 21, 61, 86)){
  lines(ages, estiXSW[i, ], col = "red", lty=2)
}
for ( i in c(1, 21, 61, 86)){
  lines(ages, estiXL1[i, ], col = "blue", lty=2)
}
text(8, -6, labels = "1933")
text(8, -7.1, labels = "1953")
text(8, -8.1, labels = "1993")
text(16, -9, labels = "2018")
legend(68.5, -7.8, c("actual", "FHFM", "Lee-Carter" ,"CPCA", "DPCA"), col = c("black", "red","cyan", "green", "blue"), lty = c(1, 2, 5, 5, 2), cex = 0.86)
dev.off()
####################################################

#### This part generate figure 9 to 12.
## center training set (here the whole historical data is used)
mX <- centerX(logdr) 
## estimation with our moethod, FHFM
swpca <- modmixPCA(mX$X, thod = 0.8)
## figure 9
mydat <- melt(mX$X - t(swpca$B%*%swpca$K.1), id.var=rownames(logdr))
pal <- wes_palette("Zissou1", 5, type = "continuous")
q <- ggplot(mydat, aes(x=Var1, y=value, col=Var2, group = Var2)) + geom_line() + theme_bw() + theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank()) + xlab("Years") + ylab("Values after the first step") + labs(colour="Ages") + scale_color_gradientn(colours = pal)
savepdf("output/f9.pdf", width = 12, height = 10, pointsize = 8)
print(q)
dev.off()
## figure 10
savepdf("output/f10.pdf", width = 24, height = 20, pointsize = 4)
par(mfrow = c(2,2))
plot(swpca$valueB,  ylab = "values" , main = "eigenvalues of the first step") # first step
plot(swpca$valueA, ylab = "values" , main = "eigenvalues of the second step") # second step
plot(-swpca$vectorB[,1], ylab = "values", xlab = "ages", main = paste("first eigenvector of the first step", ', first eigenvalue is', round(swpca$valueB[1], digits = 4))) # first eigenvector of the first step
plot(-swpca$vectorA[,1], ylab = "values", xlab = "ages", main = paste("first eigenvector of the second step", ', first eigenvalue is', round(swpca$valueA[1], digits = 4))) # first eigenvector of the second step
dev.off()
## figure 11
savepdf("output/f11.pdf", width = 24, height = 10, pointsize = 4)
par(mfrow = c(1,2))
plot(swpca$vectorB[,2], ylab = "values", xlab = "ages", main = paste("second eigenvector of the first step", ', second eigenvalue is', swpca$valueB[2])) # first eigenvector of the first step
plot(-swpca$vectorA[,1], ylab = "values", xlab = "ages", main = paste("first eigenvector of the second step", ', first eigenvalue is', round(swpca$valueA[1], digits = 4))) # first eigenvector of the second step
dev.off()
## figure 12
savepdf("output/f12.pdf", width = 24, height = 10, pointsize = 4)
par(mfrow = c(1,2))
plot(swpca$valueB, ylab = "values" , main = "eigenvalues of the first step") # first step
plot(swpca$valueB[2:91], ylab = "values" , main = "eigenvalues of the first step (exclude the largest one)")
dev.off()
#################################################################

#### This part generate table 9, table 10, figure 12, and figure 13
source("applications.R")
###################################################
#### This part generate table 8 and figure 8
source("compare_FRMSE.R")
###################################################
